R\'enyi entanglement entropy of spin chain with Generative Neural Networks

We describe a method to estimate R\'enyi entanglement entropy of a spin system, which is based on the replica trick and generative neural networks with explicit probability estimation. It can be extended to any spin system or lattice field theory. We demonstrate our method on a one-dimensional quantum Ising spin chain. As the generative model, we use a hierarchy of autoregressive networks, allowing us to simulate up to 32 spins. We calculate the second R\'enyi entropy and its derivative and cross-check our results with the numerical evaluation of entropy and results available in the literature.

==> entanglement_pub.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "4c3c4407-04ab-4cae-a8e8-099cf73604ea",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "79eb032a-954b-4505-b346-dc197326b3ae",
   "metadata": {
    "editable": true,
    "slideshow": {
     "slide_type": ""
    },
    "tags": []
   },
   "source": [
    "## Exact partition function of Ising model on $L\\times M$ lattice. "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ea5ebe6f-9a82-4d66-9882-78187c5f3f26",
   "metadata": {
    "editable": true,
    "slideshow": {
     "slide_type": ""
    },
    "tags": []
   },
   "source": [
    "The `log_Z` function below returns the log of the partition function of Ising model on a rectangular L x M lattice per one lattice site. [Ferdinand, A. E., & Fisher, M. E. (1969). Bounded and Inhomogeneous Ising Models. I. Specific-Heat Anomaly of a Finite Lattice. Physical Review, 185(2), 832. ](https://doi.org/10.1103/PhysRev.185.832)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4c6accc8-b040-407f-b30e-386cfee2b34a",
   "metadata": {},
   "source": [
    "$$\\frac{1}{L\\times M}\\log Z(\\beta,L,M)$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "27f13419-5081-4d02-bd25-b1cbd8aa3f30",
   "metadata": {
    "editable": true,
    "slideshow": {
     "slide_type": ""
    },
    "tags": []
   },
   "source": [
    "$$Z=\\sum_s e^{-\\beta E(s)}$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3053ba1c-cfe7-456e-9a23-20fc7fab49aa",
   "metadata": {},
   "source": [
    "$$E(s)=-\\sum_{\\langle i,j\\rangle} s_i\\cdot s_j,\\quad s_i=\\pm 1$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "ec054694-073c-4bbd-ae8f-ed2bb2ac15f3",
   "metadata": {
    "editable": true,
    "slideshow": {
     "slide_type": ""
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "def log_prod(factors):\n",
    "    \n",
    "    sign = np.prod(np.sign(factors)) \n",
    "    return np.sum(np.log(np.abs(factors))), sign\n",
    "                                       \n",
    "\n",
    "def log_Z(beta,L, M):\n",
    "    \n",
    "\n",
    "    rs = np.arange(2*M)\n",
    "\n",
    "    cs = np.cosh(2*beta)**2/np.sinh(2*beta) - np.cos(rs*np.pi/M)\n",
    "    csp= cs[1:]\n",
    "    gs = np.empty_like(cs)\n",
    "    gs[1:] = np.log(csp + np.sqrt(csp*csp-1))\n",
    "    gs[0] = 2 * beta +np.log(np.tanh(beta)) \n",
    "\n",
    "   \n",
    "    \n",
    "    z1 = np.prod(np.cosh(0.5*L*gs[1::2]))\n",
    "    z2 = np.prod(np.sinh(0.5*L*gs[1::2]))\n",
    "    \n",
    "    z3 = np.prod(np.cosh(0.5*L*gs[::2]) )\n",
    "    z4 = np.prod(np.sinh(0.5*L*gs[::2]) )\n",
    "    \n",
    "    log_z1,s1 = log_prod(np.cosh(0.5*L*gs[1::2]))\n",
    "    log_z2,s2 = log_prod(np.sinh(0.5*L*gs[1::2]))\n",
    "    \n",
    "    log_z3,s3 = log_prod(np.cosh(0.5*L*gs[::2]) )\n",
    "    log_z4,s4 = log_prod(np.sinh(0.5*L*gs[::2]) )\n",
    "    \n",
    "    log_zi = np.array([log_z1,log_z2,log_z3,log_z4])\n",
    "    si = np.array([s1,s2,s3,s4])\n",
    "   \n",
    "    max_log = np.max(log_zi)\n",
    "    \n",
    "    log_z = max_log + np.log(np.sum(np.exp(log_zi-max_log)*si))\n",
    "\n",
    "    return ((M+L*M/2)*np.log(2) + (L*M/2)*np.log(np.sinh(2*beta))-np.log(2) + log_z)/(L*M)\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8345f7c0-96d9-4ffa-b38a-50df4ff39211",
   "metadata": {},
   "source": [
    "## Entanglement "
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "5ba33ff2-64cd-4ac4-8d6d-7125c780a2b8",
   "metadata": {},
   "source": [
    "We assume two copies of a  rectangular $L\\times k L$ lattice. We glue the copies in such a way that that $l$ spins (part A) on the border have periodic boundary conditions on each copy separately and remaining $L-l$ spins (part B) are glued together on the border.\n",
    "To calculate the partition function of such a system that we will call $Z_2(\\beta,L,k,l)$ we will use the transition matrix approach. "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2aa71fdb-04c1-45c2-a877-26312f1fdf5c",
   "metadata": {},
   "source": [
    "## Transition matrix"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "63c03a75-afa6-4be8-ae2f-c8c9a26ebaf9",
   "metadata": {},
   "source": [
    "We will start with the partition function of an Ising model on a  $L\\times M$  lattice which can can be written as"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "49cf150c-d2b5-4763-b01f-91ef7b9e875b",
   "metadata": {},
   "source": [
    "$\\newcommand{\\tr}{\\operatorname{Tr}}$\n",
    "$$Z(\\beta,L,M)=\\tr T^M(\\beta, L)$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4d4b3a3a-e1b7-41d2-af18-807d9568ae31",
   "metadata": {},
   "source": [
    "where $T(\\beta,L)$ is a _transition matrix_ of size $2^L\\times2^L$. The element of this matrix between two chains of spins $s$ and $s'$ of length $L$ is given by"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5216daba-322c-492c-a203-38bdccfa966a",
   "metadata": {},
   "source": [
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "    T_{s';s}=\\exp\\left(\n",
    "    \\beta\\frac{1}{2}\\sum_{i=0}^{L-1} \\left(s_i\\cdot s_{i+1}+s'_i\\cdot s'_{i+1}\\right)+\\beta\\sum_{i=0}^{L-1} s_i\\cdot s'_i\n",
    "    \\right)\n",
    "\\end{split}\n",
    "\\end{equation}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6144937b-a5ee-42e4-aadb-6ce9a92fdccf",
   "metadata": {},
   "source": [
    "The factor one half in the first term of the exponential prevents the double counting of the _self energy_ of each chain.  The function below implements this formula "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "54f205cf-cfe3-4879-b5ec-d228038ac5c0",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def T(beta,s_i, s_f):\n",
    "    e = 0.5*np.sum(np.roll(s_i,1)*s_i)\n",
    "    e += 0.5*np.sum(np.roll(s_f,1)*s_f)\n",
    "    e +=np.dot(s_f,s_i)\n",
    "    return np.exp(beta*e)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cab183c6-f811-4824-8b00-15f27b3d83cc",
   "metadata": {},
   "source": [
    "We will use the critical value of $\\beta$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bad80ed2-ced5-4638-b443-d43f83d5a5f8",
   "metadata": {},
   "source": [
    "$$\\beta_c=\\frac{1}{2}\\log\\left(1+\\sqrt{2}\\right)$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "9138dec3-1b0f-428e-ad77-6b4f4b1cf09c",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.44068679350977147"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bc = 0.5*np.log(1+np.sqrt(2))\n",
    "bc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "a120df26-cdd2-4d87-9162-ef48d11c0bee",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "L = 8"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1616c0f1-1793-43ec-81ba-01a72a17a191",
   "metadata": {},
   "source": [
    "To generate the transition matrix we need to enumerate all the possible  states of $L$ spins. Function below takes a list of values and returns an array of all combinations of $n$ such values. If we call the set of values $V$ then this function is generating the Cartesian product "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "87ef1aa9-8343-4a6b-aa7b-8c8091c9bad2",
   "metadata": {},
   "source": [
    "$$V^{n}=\\underbrace{V\\times\\cdots\\times V}_n$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "ce138389-42e5-4266-a4cf-610245d2b405",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def cartesian(values, n):\n",
    "    arrays = [values] * n\n",
    "    return np.array(np.meshgrid(*arrays, indexing='ij')).T.reshape(-1, n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "6a16a921-748f-44d7-bfd3-fc0ac6386a0b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "states = cartesian([-1,1],L)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "c373d4c5-9c4f-4fc4-976f-6bc310d6ac39",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(256, 8)"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "states.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "75cdd0a6-68ca-4760-b38d-746ce17f5466",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-1, -1, -1, -1, -1, -1, -1, -1],\n",
       "       [ 1, -1, -1, -1, -1, -1, -1, -1],\n",
       "       [-1,  1, -1, -1, -1, -1, -1, -1],\n",
       "       [ 1,  1, -1, -1, -1, -1, -1, -1]])"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "states[:4]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "13efa06f-881a-4171-9532-81d28ffc75d0",
   "metadata": {
    "tags": []
   },
   "source": [
    "We will also need function that transform the states into integer indices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "0952192f-5bfa-46a0-a092-93ab072daaa0",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "two_pows = 2**np.arange(0,L)\n",
    "def state_to_int(s):\n",
    "    return np.sum( ((s+1)//2)*two_pows )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "556cf6b0-ec36-4d6e-90bb-8b58ce786911",
   "metadata": {},
   "source": [
    "Given the states we can generate the transition matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "91590cdb-6759-4224-80a9-e96eb0effb38",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 2.08 s, sys: 0 ns, total: 2.08 s\n",
      "Wall time: 2.08 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "T_mat = np.empty((len(states), len(states)) )\n",
    "for s_i in states:\n",
    "    for s_j in states:\n",
    "        T_mat[state_to_int(s_i),state_to_int(s_j)]=T(bc, s_i,s_j)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "52305e85-5db7-45c0-adea-2758b74868c8",
   "metadata": {},
   "source": [
    "This matrix can contain some large elements so to avoid the overflow we will factor out the largest element $C=\\exp(2 \\beta L)$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "995e2320-df45-4d0f-8dce-3acba09ef02d",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1153.999133448222\n"
     ]
    }
   ],
   "source": [
    "C = np.exp(2*bc*L)\n",
    "print(C)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "b19312a7-2d68-431b-af25-a466c1b0949b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "T_mat/=C"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "40db488f-33fc-46fc-9018-bfcd2e6792e9",
   "metadata": {},
   "source": [
    "The transition matrix $T$ is symmetric and we can represent it as "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aa0aa368-f4cf-4d7b-8b3e-5c5cc3861d63",
   "metadata": {},
   "source": [
    "$$T = P\\cdot D \\cdot P^T$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4f299313-0aec-4dee-854b-b30f28c5e3ce",
   "metadata": {},
   "source": [
    "where $D$ is a diagonal matrix and $P$ is an orthogonal matrix. The diagonal of matrix $D$ consists of the eigenvalues of matrix $T$ and each column of matrix $P$ is a corresponding eigenvector. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "feeb10cd-87e2-4de6-9595-4e43e1fb89d1",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "values, P =  np.linalg.eigh(T_mat)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b7b0da50-839e-42d6-bc6e-1f364f91a090",
   "metadata": {},
   "source": [
    "With such representation the power of the matrix is given by"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f6227548-943a-4d5b-bcef-1df42695dbb4",
   "metadata": {},
   "source": [
    "$$T^{k L} = P\\cdot D^{ k L} \\cdot P^T$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "097cb045-e4ab-42bb-ab43-04a8cf47e9a4",
   "metadata": {},
   "source": [
    "Unfortunately using this matrix would give us incorrect gluing at the replicas border. What we need is a matrix that takes into account  self energy of only  one row: "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dac10db9-037a-4cb1-b088-3cefb686bfb4",
   "metadata": {},
   "source": [
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "    A_{s';s}=\\exp\\left(\n",
    "    \\beta\\sum_{i=0}^{L-1} s'_i\\cdot s'_{i+1} + \\beta\\sum_{i=0}^{L-1} s_i\\cdot s'_i\n",
    "    \\right)\n",
    "\\end{split}\n",
    "\\end{equation}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "93963343-ab8e-459c-b2a1-91710e5d8b8e",
   "metadata": {},
   "source": [
    "please note that this time we do not need the one half factor. This matrix is asymmetric  which makes  calculations more difficult. However this matrix can be reconstructed from the symmetric matrix $T$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "04577ad1-73e8-43b7-b325-56b915ea5b20",
   "metadata": {},
   "source": [
    "$$A_{s';s} = p_{s'}T_{s';s}p^{-1}_{s}$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "273201cc-3cdd-4253-820e-36c4c7415de3",
   "metadata": {},
   "source": [
    "where"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ec4d1239-b5f4-4e18-b9ed-ac1bc48d4514",
   "metadata": {},
   "source": [
    "$$p_{s'}=\\exp\\left(\n",
    "    \\beta\\frac{1}{2}\\sum_{i=0}^{L-1} s'_i\\cdot s'_{i+1} \\right)\n",
    "$$    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c63ee579-5b56-4bad-8958-eab98c901af0",
   "metadata": {},
   "source": [
    "Please note that we are not using the summation convention in this case. No summation over $s'$ and $s$ is implied. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "f9df34db-b374-4c72-81b2-84dcdd8c527e",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def p(beta,s):\n",
    "    e = 0.5*np.sum(np.roll(s,1)*s)\n",
    "    return np.exp(beta*e)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "924a6d2c-629a-4993-8c25-44014dece730",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "p_vec = np.empty(len(states))\n",
    "for s in states:\n",
    "    p_vec[state_to_int(s)]=p(bc, s)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ea4b9546-2188-47ed-ba7a-4e0f982e6128",
   "metadata": {},
   "source": [
    "It is easy to check that "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "62cf6c0b-93ba-498c-9faa-d93206c7a720",
   "metadata": {},
   "source": [
    "$$A^{k L}_{s';s} = \\sum_{k}p_{s'}P_{s';t}\\cdot D^{ k L}_{t;t} \\cdot P^T_{t;s}p^{-1}_s$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1c62f1ca-d5b6-498a-a04b-5ab36107cb4c",
   "metadata": {},
   "source": [
    "Let's fix the values of $k$ and $l$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "3f5c3a8a-b0b5-4566-a33e-9f192feee819",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 8\n",
    "l = 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "07c413a7-d262-45f3-a390-d54c3b58bc0d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "A_kL = p_vec.reshape(-1,1)*P@np.diag(values**(k*L))@P.T/p_vec"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "769e0722-453f-42a8-9ef0-c132df8b705b",
   "metadata": {},
   "source": [
    "Given that the partition function of a single copy is the trace of this matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "bcb44755-b28c-4462-8e0a-df7531c89666",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "Z_kL = np.trace(A_kL)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fbade4ca-53f5-4fc5-a22d-0a268c703967",
   "metadata": {},
   "source": [
    "Remembering that we have factored out $C=\\exp(2\\beta L)$ and that we have to factor it back in we finally obtain the logarithm of $Z$ per lattice site "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "046ae397-1e0b-4010-ab2d-1159344dcd0f",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.93382806691014"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "log_Z_kL = (np.log(Z_kL)+k*L*2*bc*L)/(L*L*k)\n",
    "log_Z_kL"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d41ad55d-ed92-4911-8026-a70edb75a8e8",
   "metadata": {},
   "source": [
    "which can be compared to the exact value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "e945d10f-c998-4a1c-aac1-37b8b61a0c74",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.9338280669101398"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "log_Z(bc,L,k*L)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1786b319-2769-4e9f-bd78-92581c87716d",
   "metadata": {},
   "source": [
    "### Replicas"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5359f6b5-3577-49f3-accd-40e2263a229f",
   "metadata": {},
   "source": [
    "To calculated the partition function of the two replicas with the special gluing we have to split the indices of the matrix $A$ into to parts  $A$ consisting of $l$ spins and $B$ containing the remaining $L-l$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3cb7df99-ee95-4802-bd90-671b677bf9e2",
   "metadata": {},
   "source": [
    "$$s=s_A,s_B$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7e1717aa-1c30-445e-a50f-163ac55faecb",
   "metadata": {},
   "source": [
    "With such split the partition function of the two replicas can be written as "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f950e22e-16b9-4cd7-b362-7c3e037d76f0",
   "metadata": {},
   "source": [
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "    Z^{(2)}(k) &= \\sum_{s_A, s_B, s'_A, s'_B} A^{k L}_{s'_A,s_B;s'_A,s'_B} A^{k L}_{s_A,s'_B;s_A,s_B}\\\\\n",
    "    &= \\sum_{s'_B} A^{k L}_{B:s_B;s'_B} A^{k L}_{B:s'_B;s_B}\n",
    "\\end{split}    \n",
    "\\end{equation}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b3c770fe-f2bf-448f-8c4f-7aee250df0ee",
   "metadata": {},
   "source": [
    "where"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "40c7a1d5-9f54-41f3-afd2-68a7e3a4dfd6",
   "metadata": {},
   "source": [
    "\\begin{equation}\n",
    "    A^{k L}_{B:s'_B;s_B}\\equiv \\sum_{s_A} A^{k L}_{s_A,s'_B;s_A,s_B}\n",
    "\\end{equation}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "58cc6758-ae8d-4b19-9e9f-fc6a1c973e8e",
   "metadata": {},
   "source": [
    "Actually the $A_B$ matrix can be easily calculated using the `reshape` function. What this function does it the write the $2^L\\times 2^L$ matrix as four dimensional \n",
    "$2^l\\times 2^{L-l}\\times2^l\\times 2^{L-l}$ tensor."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "453c9478-6bd2-4a39-918f-f1edd8108e46",
   "metadata": {},
   "source": [
    "$$A^{k L}_{s';s}=A^{k L}_{s'_A,s'_B,s_A,s_B}$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7bbf6f37-d76e-4c0f-be7e-96647a9e6ca9",
   "metadata": {},
   "source": [
    "After doing that we obtain $A_B$ by taking the trace over first and third index"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "b7119e35-9302-47e7-b016-5fbb8138389c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "A_B = np.trace(A_kL.reshape(2**l,2**(L-l),2**l,2**(L-l)),axis1=0, axis2=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "786735ed-5f5f-4fd6-8a5e-1206563efd36",
   "metadata": {},
   "source": [
    "and we obtain a $2^{L-l}\\times 2^{L-l}$ matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "315986df-55a7-4ab6-b1c6-23f7817a6ddc",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(32, 32)"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A_B.shape"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "af13b141-f328-4079-bd23-a7b535e9ed8e",
   "metadata": {},
   "source": [
    "Final value is obtained by taking the trace of $A_B^2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "0ac364ba-91d1-4d87-acea-c4be5a217ea1",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3955543120149802e+23"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_2_kL = np.trace(A_B@A_B)\n",
    "Z_2_kL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "f8e54b80-f685-4f37-bb44-7ec5d5866ff1",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.9334172870502992\n"
     ]
    }
   ],
   "source": [
    "log_Z_2_kL = (np.log(Z_2_kL)+2*k*L*np.log(C))/(2*k*L*L)\n",
    "print(log_Z_2_kL)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "10b71a65-a9d7-4a82-b5fb-98f012ee069e",
   "metadata": {},
   "source": [
    "We can calculate the ratio "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "65cb31c6-8593-4554-baec-15083df0c87b",
   "metadata": {},
   "source": [
    "$$\\frac{Z_2(\\beta,L,k,l)}{Z^2(\\beta,L,k)}$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "15007aa8-4964-452d-b11e-c15f1b5332fc",
   "metadata": {},
   "source": [
    "directly"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "8a6f1ac6-d4c8-4a2c-88d3-87a8ac03cfbc",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6566273791083699"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_2_kL/(Z_kL*Z_kL)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f4e8727d-c118-4191-a890-13224dd7f329",
   "metadata": {},
   "source": [
    "or using logarithms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "de481e1a-4a33-4dde-b472-9963afe1c30c",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.42063857647690384"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2*L*L*k*(log_Z_2_kL-log_Z_kL)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "3303fe4d-a9b5-4378-96d5-320394f9a575",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.656627379108436"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.exp(_)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "88b9ec35-69a5-495b-aec4-5f899fbcc9b6",
   "metadata": {},
   "source": [
    "## k = infinity"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3363064b-0452-4b2f-b513-9e239c792201",
   "metadata": {},
   "source": [
    "When $k$ goes to infinity the only term that survives is the largest eigenvalue and the corresponding eigenvector. Actually the single eigenvalues will drop out from the calculations so"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "0f7b42ad-564e-4c7a-a92c-aab8cab1245d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "A_kL= p_vec.reshape(-1,1)*np.outer(P[:,0],P[:,0])/p_vec"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "a5695c81-14bd-4bb7-ba7b-2e0d2bdf956d",
   "metadata": {},
   "outputs": [],
   "source": [
    "A_B = np.trace(A_kL.reshape(2**l,2**(L-l),2**l,2**(L-l)),axis1=0, axis2=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "d96b5485-b086-40c3-b07b-0261d7530d65",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(32, 32)"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A_B.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "b56f4c26-6b9a-42a2-938a-509b544d01fd",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6574039924885158"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_2kL = np.trace(A_B@A_B)\n",
    "Z_2kL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "a9aa139f-5926-4218-92eb-f9f2ff1190c0",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.9999999999999998"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z = np.trace(A_kL)\n",
    "Z"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "daff2a36-a1cc-45f2-80c5-4d98e18a6f41",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6574039924885161"
      ]
     },
     "execution_count": 68,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_2kL/(Z*Z)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f4629d7a-edb1-47c4-9fce-c5488bec9f67",
   "metadata": {},
   "source": [
    "Which compares rather well with results of the large $k$ calculations above."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

